New Physics in inclusive semileptonic $B$ decays

We study inclusive semileptonic $\bar{B}\to X_c \ell \bar{\nu}$ decays ($\ell = e,\mu$) in the presence of generic physics Beyond the Standard Model (BSM) that is heavy compared to the $b$-quark mass. Its effect is encoded in the Wilson coefficients of dimension-six operators of the Weak Effective Theory (WET). We compute the resulting BSM contributions to the experimentally measured kinematic moments and the total decay rate through order $\mathcal{O}(\Lambda_{\rm QCD}^3/m_b^3)$ in the Heavy Quark Expansion, as well as the $\mathcal{O}(\alpha_s)$ corrections for the right-handed vector current. We then perform fits to the full set of available inclusive measurements in several single-mediator scenarios and in the full WET basis. We find qualitatively new bounds in several of these scenarios, complementary to and competitive with constraints from exclusive decays.

==> anc/wiNP.m <==
(* ::Package:: *)

(* ::Text:: *)
(*Ancillary file for "New Physics in inclusive semileptonic B decays"*)
(*by Alexandre Carvunis, Gael Finauri, Paolo Gambino, Martin Jung, Sandro M\[ADoubleDot]chler*)
(*v1: 29/07/2025*)


(* ::Chapter:: *)
(*Results for Subscript[w, i]*)


(* ::Text:: *)
(*Notation: *)
(*w[i]=Subscript[w, i],*)
(*mb = Subscript[m, b],*)
(*q2=q^2/Subscript[m, b]^2, *)
(*\[Rho] = Subscript[m, c]^2/Subscript[m, b]^2,*)
(*u = ((Subscript[m, b] v-q)^2-Subscript[m, c]^2)/Subscript[m, b]^2,*)
(*t = auxiliary variable, function of q2 and \[Rho]. Defined in the rule "tToq2",*)
(*as = \[Alpha]s CF/(4\[Pi]),*)
(*integrals = set of rule to replace the master integrals with their explicit expressions.*)
(*CVL,CVR,CS,CP,CT = Weak effective Hamiltonian Wilson coefficients (dimensionless),*)
(*\[Mu]2\[Pi], \[Mu]2G, \[Rho]3D, \[Rho]3LS = dimensionful HQE parameters.*)


tToq2={t->(1-q2-Sqrt[(-1+q2-\[Rho])^2-4 \[Rho]]+\[Rho])/(2 Sqrt[\[Rho]])};
integrals={I1[u]->-(Log[(1-q2+u+\[Rho]-Sqrt[q2^2+(-1+u+\[Rho])^2-2 q2 (1+u+\[Rho])])/(1-q2+u+\[Rho]+Sqrt[q2^2+(-1+u+\[Rho])^2-2 q2 (1+u+\[Rho])])]/Sqrt[q2^2+(-1+u+\[Rho])^2-2 q2 (1+u+\[Rho])]),I\[Chi][0]->-2 I2[0]+I4[0],I1[0]->(2 t Log[t])/((-1+t^2) Sqrt[\[Rho]]),I2[0]->(t (-PolyLog[2,1-Sqrt[\[Rho]]/t]+PolyLog[2,1-t Sqrt[\[Rho]]]))/((-1+t^2) Sqrt[\[Rho]]),I4[0]->-((2 t (Log[(t-t^2 Sqrt[\[Rho]])/(t-Sqrt[\[Rho]])] Log[Sqrt[\[Rho]]/t]-Log[t] Log[\[Rho]/t]+PolyLog[2,(-1+t^2)/(-1+t Sqrt[\[Rho]])]-PolyLog[2,((-1+t^2) Sqrt[\[Rho]])/(t (-1+t Sqrt[\[Rho]]))]))/((-1+t^2) Sqrt[\[Rho]]))}


w[0]=1/(6 mb^3 t) ((mb (-2 t \[Mu]2G (2+3 Sqrt[\[Rho]])+(5 \[Mu]2G-2 \[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G-2 \[Mu]2\[Pi]) Sqrt[\[Rho]]+4 t \[Mu]2\[Pi] Sqrt[\[Rho]])+3 mb^3 (-1+t)^2 Sqrt[\[Rho]]-4 Sqrt[\[Rho]] \[Rho]3LS-4 t^2 Sqrt[\[Rho]] \[Rho]3LS+2 t (2 (-1+Sqrt[\[Rho]]) \[Rho]3D+\[Rho]3LS+3 Sqrt[\[Rho]] \[Rho]3LS)) Abs[CP]^2+(mb (t \[Mu]2G (-4+6 Sqrt[\[Rho]])+(5 \[Mu]2G-2 \[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G-2 \[Mu]2\[Pi]) Sqrt[\[Rho]]-4 t \[Mu]2\[Pi] Sqrt[\[Rho]])+3 mb^3 (1+t)^2 Sqrt[\[Rho]]-2 (2 t (1+Sqrt[\[Rho]]) \[Rho]3D+t (-1+3 Sqrt[\[Rho]]) \[Rho]3LS+2 Sqrt[\[Rho]] \[Rho]3LS+2 t^2 Sqrt[\[Rho]] \[Rho]3LS)) Abs[CS]^2) DiracDelta[u]-1/(12 mb^3 t^2) ((mb (-1+t)^2 (-2 t (\[Mu]2\[Pi]+\[Mu]2G (3-2 Sqrt[\[Rho]]))+(5 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]) Sqrt[\[Rho]]-2 t (Sqrt[\[Rho]] (7 \[Rho]3D-5 \[Rho]3LS)+3 \[Rho] (\[Rho]3D-\[Rho]3LS))-2 t^3 (Sqrt[\[Rho]] (7 \[Rho]3D-5 \[Rho]3LS)+3 \[Rho] (\[Rho]3D-\[Rho]3LS))+\[Rho] (5 \[Rho]3D-7 \[Rho]3LS)+t^4 \[Rho] (5 \[Rho]3D-7 \[Rho]3LS)+2 t^2 ((6+2 Sqrt[\[Rho]]+7 \[Rho]) \[Rho]3D-(2+6 Sqrt[\[Rho]]+\[Rho]) \[Rho]3LS)) Abs[CP]^2+(mb (1+t)^2 (-2 t (3 \[Mu]2G+\[Mu]2\[Pi]+2 \[Mu]2G Sqrt[\[Rho]])+(5 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]) Sqrt[\[Rho]]+\[Rho] (5 \[Rho]3D-7 \[Rho]3LS)+t^4 \[Rho] (5 \[Rho]3D-7 \[Rho]3LS)+2 t^2 ((6-2 Sqrt[\[Rho]]+7 \[Rho]) \[Rho]3D-(2-6 Sqrt[\[Rho]]+\[Rho]) \[Rho]3LS)+2 t (3 \[Rho] (\[Rho]3D-\[Rho]3LS)+Sqrt[\[Rho]] (-7 \[Rho]3D+5 \[Rho]3LS))+2 t^3 (3 \[Rho] (\[Rho]3D-\[Rho]3LS)+Sqrt[\[Rho]] (-7 \[Rho]3D+5 \[Rho]3LS))) Abs[CS]^2) Derivative[1][DiracDelta][u]+1/(12 mb^3 t^3) \[Rho] ((-1+t)^2 (mb (-1+t^2)^2 \[Mu]2\[Pi] Sqrt[\[Rho]]+Sqrt[\[Rho]] (3 \[Rho]3D-\[Rho]3LS)+t^4 Sqrt[\[Rho]] (3 \[Rho]3D-\[Rho]3LS)+2 t^2 (Sqrt[\[Rho]] (\[Rho]3D-\[Rho]3LS)+2 \[Rho]3LS)-2 t (2 \[Rho]3D+(-1+Sqrt[\[Rho]]) \[Rho]3LS)-2 t^3 (2 \[Rho]3D+(-1+Sqrt[\[Rho]]) \[Rho]3LS)) Abs[CP]^2+(1+t)^2 (mb (-1+t^2)^2 \[Mu]2\[Pi] Sqrt[\[Rho]]+2 t^2 (Sqrt[\[Rho]] (\[Rho]3D-\[Rho]3LS)-2 \[Rho]3LS)+Sqrt[\[Rho]] (3 \[Rho]3D-\[Rho]3LS)+t^4 Sqrt[\[Rho]] (3 \[Rho]3D-\[Rho]3LS)+2 t (-2 \[Rho]3D+\[Rho]3LS+Sqrt[\[Rho]] \[Rho]3LS)+2 t^3 (-2 \[Rho]3D+\[Rho]3LS+Sqrt[\[Rho]] \[Rho]3LS)) Abs[CS]^2) (Derivative[2][DiracDelta])[u]-((-1+t^2)^2 (1+t^2) \[Rho]^2 \[Rho]3D ((-1+t)^2 Abs[CP]^2+(1+t)^2 Abs[CS]^2) \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u])/(36 mb^3 t^4);

w[1]=1/(12 mb^3 t) ((mb (-4 t (\[Mu]2G-\[Mu]2\[Pi])+(5 \[Mu]2G-2 \[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G-2 \[Mu]2\[Pi]) Sqrt[\[Rho]])+3 mb^3 (1+t^2) Sqrt[\[Rho]]-4 (-t+Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]) \[Rho]3LS) Abs[CVL]^2+(mb (-4 t (\[Mu]2G-\[Mu]2\[Pi])+(5 \[Mu]2G-2 \[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G-2 \[Mu]2\[Pi]) Sqrt[\[Rho]])+3 mb^3 (1+t^2) Sqrt[\[Rho]]-4 (-t+Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]) \[Rho]3LS) Abs[CVR]^2-2 t Sqrt[\[Rho]] (3 mb^3+3 mb \[Mu]2G-2 mb \[Mu]2\[Pi]-2 \[Rho]3D-3 \[Rho]3LS) (CVR Conjugate[CVL]+CVL Conjugate[CVR])) DiracDelta[u]+as (Abs[CVL]^2 ((HeavisideTheta[u] (u (t^2 (5 u^2+2 u (-2+\[Rho])-\[Rho]) Sqrt[\[Rho]]+t^4 (5 u^2+2 u (-2+\[Rho])-\[Rho]) Sqrt[\[Rho]]+\[Rho]^(3/2)+t^6 \[Rho]^(3/2)+t \[Rho] (5 u+2 \[Rho])+t^5 \[Rho] (5 u+2 \[Rho])+t^3 (12 u^2+u^3+38 u \[Rho]+20 \[Rho]^2))+2 (u+\[Rho])^2 (5 t u \[Rho]+5 t^5 u \[Rho]+2 \[Rho]^(3/2)+2 t^6 \[Rho]^(3/2)-2 t^2 Sqrt[\[Rho]] (7 u-2 u^2+\[Rho])-2 t^4 Sqrt[\[Rho]] (7 u-2 u^2+\[Rho])+t^3 u (-8 u+u^2+6 \[Rho])) I1[u]))/(4 t (u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho]))+1/(4 t^2 (-1+t^2) (t-Sqrt[\[Rho]]) (-1+t Sqrt[\[Rho]])) DiracDelta[u] (2 (5 t \[Rho]+3 t^3 \[Rho]+3 t^5 \[Rho]+5 t^7 \[Rho]-4 t^2 Sqrt[\[Rho]] (1+\[Rho])-4 t^6 Sqrt[\[Rho]] (1+\[Rho])) Log[t]-(-1+t^4) Sqrt[\[Rho]] (2 (Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]-t (1+\[Rho])) (2 t+Sqrt[\[Rho]] (I4[0]+I\[Chi][0])+t^2 Sqrt[\[Rho]] (I4[0]+I\[Chi][0]))+t (-6 Sqrt[\[Rho]]-6 t^2 Sqrt[\[Rho]]+t (5+7 \[Rho])) Log[\[Rho]]))+((1+t^2) Sqrt[\[Rho]] (-2 t+(1+t^2) Sqrt[\[Rho]] I1[u]) PDist[1/u])/t^2)+Abs[CVR]^2 ((HeavisideTheta[u] (u (t^2 (5 u^2+2 u (-2+\[Rho])-\[Rho]) Sqrt[\[Rho]]+t^4 (5 u^2+2 u (-2+\[Rho])-\[Rho]) Sqrt[\[Rho]]+\[Rho]^(3/2)+t^6 \[Rho]^(3/2)+t \[Rho] (5 u+2 \[Rho])+t^5 \[Rho] (5 u+2 \[Rho])+t^3 (12 u^2+u^3+38 u \[Rho]+20 \[Rho]^2))+2 (u+\[Rho])^2 (5 t u \[Rho]+5 t^5 u \[Rho]+2 \[Rho]^(3/2)+2 t^6 \[Rho]^(3/2)-2 t^2 Sqrt[\[Rho]] (7 u-2 u^2+\[Rho])-2 t^4 Sqrt[\[Rho]] (7 u-2 u^2+\[Rho])+t^3 u (-8 u+u^2+6 \[Rho])) I1[u]))/(4 t (u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho]))+1/(4 t^2 (-1+t^2) (t-Sqrt[\[Rho]]) (-1+t Sqrt[\[Rho]])) DiracDelta[u] (2 (5 t \[Rho]+3 t^3 \[Rho]+3 t^5 \[Rho]+5 t^7 \[Rho]-4 t^2 Sqrt[\[Rho]] (1+\[Rho])-4 t^6 Sqrt[\[Rho]] (1+\[Rho])) Log[t]-(-1+t^4) Sqrt[\[Rho]] (2 (Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]-t (1+\[Rho])) (2 t+Sqrt[\[Rho]] (I4[0]+I\[Chi][0])+t^2 Sqrt[\[Rho]] (I4[0]+I\[Chi][0]))+t (-6 Sqrt[\[Rho]]-6 t^2 Sqrt[\[Rho]]+t (5+7 \[Rho])) Log[\[Rho]]))+((1+t^2) Sqrt[\[Rho]] (-2 t+(1+t^2) Sqrt[\[Rho]] I1[u]) PDist[1/u])/t^2)+2 (-((Sqrt[\[Rho]] HeavisideTheta[u] (t u (t u+Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]])+2 (2 t u Sqrt[\[Rho]] (u+\[Rho])+2 t^3 u Sqrt[\[Rho]] (u+\[Rho])+\[Rho] (u+\[Rho])+t^4 \[Rho] (u+\[Rho])+t^2 (u^3+u^2 (-5+\[Rho])-7 u \[Rho]-2 \[Rho]^2)) I1[u]))/((u+\[Rho]) (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])))+1/(2 t (-1+t^2) (t-Sqrt[\[Rho]]) (-1+t Sqrt[\[Rho]])) Sqrt[\[Rho]] DiracDelta[u] (2 t (-3 Sqrt[\[Rho]]-2 t^2 Sqrt[\[Rho]]-3 t^4 Sqrt[\[Rho]]+2 t (1+\[Rho])+2 t^3 (1+\[Rho])) Log[t]+(-1+t^2) (2 (Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]-t (1+\[Rho])) (2 t+Sqrt[\[Rho]] (I4[0]+I\[Chi][0])+t^2 Sqrt[\[Rho]] (I4[0]+I\[Chi][0]))+t (-6 Sqrt[\[Rho]]-6 t^2 Sqrt[\[Rho]]+t (5+7 \[Rho])) Log[\[Rho]]))+(4 Sqrt[\[Rho]]-(2 (1+t^2) \[Rho] I1[u])/t) PDist[1/u]) Re[CVL Conjugate[CVR]])-1/(24 mb^3 t^2) ((mb (2 t (\[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]]+2 t^3 (\[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]]+2 t^2 (\[Mu]2G+\[Mu]2\[Pi]) \[Rho]+(5 \[Mu]2G+\[Mu]2\[Pi]) \[Rho]+t^4 (5 \[Mu]2G+\[Mu]2\[Pi]) \[Rho])+\[Rho] (5 \[Rho]3D-7 \[Rho]3LS)+t^4 \[Rho] (5 \[Rho]3D-7 \[Rho]3LS)+2 t Sqrt[\[Rho]] (-5 \[Rho]3D+3 \[Rho]3LS)+2 t^3 Sqrt[\[Rho]] (-5 \[Rho]3D+3 \[Rho]3LS)+2 t^2 ((6+7 \[Rho]) \[Rho]3D-(2+\[Rho]) \[Rho]3LS)) Abs[CVL]^2+(mb (2 t (\[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]]+2 t^3 (\[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]]+2 t^2 (\[Mu]2G+\[Mu]2\[Pi]) \[Rho]+(5 \[Mu]2G+\[Mu]2\[Pi]) \[Rho]+t^4 (5 \[Mu]2G+\[Mu]2\[Pi]) \[Rho])+\[Rho] (5 \[Rho]3D-7 \[Rho]3LS)+t^4 \[Rho] (5 \[Rho]3D-7 \[Rho]3LS)+2 t Sqrt[\[Rho]] (-5 \[Rho]3D+3 \[Rho]3LS)+2 t^3 Sqrt[\[Rho]] (-5 \[Rho]3D+3 \[Rho]3LS)+2 t^2 ((6+7 \[Rho]) \[Rho]3D-(2+\[Rho]) \[Rho]3LS)) Abs[CVR]^2-2 t Sqrt[\[Rho]] (mb (2 t (\[Mu]2G-\[Mu]2\[Pi])+(3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]])+3 Sqrt[\[Rho]] (\[Rho]3D-\[Rho]3LS)+3 t^2 Sqrt[\[Rho]] (\[Rho]3D-\[Rho]3LS)+t (-6 \[Rho]3D+2 \[Rho]3LS)) (CVR Conjugate[CVL]+CVL Conjugate[CVR])) Derivative[1][DiracDelta][u]+1/(24 mb^3 t^3) \[Rho] ((1+t^2) (mb (-1+t^2)^2 \[Mu]2\[Pi] Sqrt[\[Rho]]-4 t \[Rho]3D-4 t^3 \[Rho]3D+Sqrt[\[Rho]] (3 \[Rho]3D-\[Rho]3LS)+t^4 Sqrt[\[Rho]] (3 \[Rho]3D-\[Rho]3LS)+2 t^2 Sqrt[\[Rho]] (\[Rho]3D+\[Rho]3LS)) Abs[CVL]^2+(1+t^2) (mb (-1+t^2)^2 \[Mu]2\[Pi] Sqrt[\[Rho]]-4 t \[Rho]3D-4 t^3 \[Rho]3D+Sqrt[\[Rho]] (3 \[Rho]3D-\[Rho]3LS)+t^4 Sqrt[\[Rho]] (3 \[Rho]3D-\[Rho]3LS)+2 t^2 Sqrt[\[Rho]] (\[Rho]3D+\[Rho]3LS)) Abs[CVR]^2-2 t (mb (-1+t^2)^2 \[Mu]2\[Pi] Sqrt[\[Rho]]+(-4 t-4 t^3+3 Sqrt[\[Rho]]+2 t^2 Sqrt[\[Rho]]+3 t^4 Sqrt[\[Rho]]) \[Rho]3D) (CVR Conjugate[CVL]+CVL Conjugate[CVR])) (Derivative[2][DiracDelta])[u]-1/(72 mb^3 t^4) (-1+t^2)^2 (1+t^2) \[Rho]^2 \[Rho]3D ((1+t^2) Abs[CVL]^2+(1+t^2) Abs[CVR]^2-2 t (CVR Conjugate[CVL]+CVL Conjugate[CVR])) \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u];

w[2]=(Abs[CVL]^2+Abs[CVR]^2) DiracDelta[u]+as (Abs[CVL]^2 ((HeavisideTheta[u] (u \[Rho]^2+t^8 u \[Rho]^2+t \[Rho]^(3/2) (25 u^2+38 u \[Rho]+16 \[Rho]^2)+t^7 \[Rho]^(3/2) (25 u^2+38 u \[Rho]+16 \[Rho]^2)+t^3 Sqrt[\[Rho]] (33 u^4-94 u \[Rho]^2-16 \[Rho]^3+u^2 \[Rho] (-167+18 \[Rho])+u^3 (-98+50 \[Rho]))+t^5 Sqrt[\[Rho]] (33 u^4-94 u \[Rho]^2-16 \[Rho]^3+u^2 \[Rho] (-167+18 \[Rho])+u^3 (-98+50 \[Rho]))+t^2 \[Rho] (49 u^3-32 \[Rho]^2+2 u \[Rho] (-37+15 \[Rho])+u^2 (-46+76 \[Rho]))+t^6 \[Rho] (49 u^3-32 \[Rho]^2+2 u \[Rho] (-37+15 \[Rho])+u^2 (-46+76 \[Rho]))+2 t^4 (4 u^5+2 u^2 (57-10 \[Rho]) \[Rho]+u (101-2 \[Rho]) \[Rho]^2+32 \[Rho]^3+u^4 (-34+6 \[Rho])+u^3 (48-49 \[Rho]+2 \[Rho]^2))-2 (u+\[Rho])^2 (t (-8+5 u) \[Rho]^(3/2)+t^7 (-8+5 u) \[Rho]^(3/2)+2 \[Rho]^2+2 t^8 \[Rho]^2+2 t^2 \[Rho] (-3 u+2 u^2+4 \[Rho])+2 t^6 \[Rho] (-3 u+2 u^2+4 \[Rho])+4 t^4 (u^2 (-3+\[Rho])-11 u \[Rho]-5 \[Rho]^2)+t^3 Sqrt[\[Rho]] (u^3+8 \[Rho]+u (14+9 \[Rho]))+t^5 Sqrt[\[Rho]] (u^3+8 \[Rho]+u (14+9 \[Rho]))) I1[u]))/((u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])^2)+DiracDelta[u] (-4-(2 Sqrt[\[Rho]] (I4[0]+I\[Chi][0]))/t-2 t Sqrt[\[Rho]] (I4[0]+I\[Chi][0])+(10 (1+t^2) Log[t])/(-1+t^2)+6 Log[\[Rho]])+(-8+(4 (1+t^2) Sqrt[\[Rho]] I1[u])/t) PDist[1/u])+Abs[CVR]^2 ((HeavisideTheta[u] (u \[Rho]^2+t^8 u \[Rho]^2+t \[Rho]^(3/2) (25 u^2+38 u \[Rho]+16 \[Rho]^2)+t^7 \[Rho]^(3/2) (25 u^2+38 u \[Rho]+16 \[Rho]^2)+t^3 Sqrt[\[Rho]] (33 u^4-94 u \[Rho]^2-16 \[Rho]^3+u^2 \[Rho] (-167+18 \[Rho])+u^3 (-98+50 \[Rho]))+t^5 Sqrt[\[Rho]] (33 u^4-94 u \[Rho]^2-16 \[Rho]^3+u^2 \[Rho] (-167+18 \[Rho])+u^3 (-98+50 \[Rho]))+t^2 \[Rho] (49 u^3-32 \[Rho]^2+2 u \[Rho] (-37+15 \[Rho])+u^2 (-46+76 \[Rho]))+t^6 \[Rho] (49 u^3-32 \[Rho]^2+2 u \[Rho] (-37+15 \[Rho])+u^2 (-46+76 \[Rho]))+2 t^4 (4 u^5+2 u^2 (57-10 \[Rho]) \[Rho]+u (101-2 \[Rho]) \[Rho]^2+32 \[Rho]^3+u^4 (-34+6 \[Rho])+u^3 (48-49 \[Rho]+2 \[Rho]^2))-2 (u+\[Rho])^2 (t (-8+5 u) \[Rho]^(3/2)+t^7 (-8+5 u) \[Rho]^(3/2)+2 \[Rho]^2+2 t^8 \[Rho]^2+2 t^2 \[Rho] (-3 u+2 u^2+4 \[Rho])+2 t^6 \[Rho] (-3 u+2 u^2+4 \[Rho])+4 t^4 (u^2 (-3+\[Rho])-11 u \[Rho]-5 \[Rho]^2)+t^3 Sqrt[\[Rho]] (u^3+8 \[Rho]+u (14+9 \[Rho]))+t^5 Sqrt[\[Rho]] (u^3+8 \[Rho]+u (14+9 \[Rho]))) I1[u]))/((u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])^2)+DiracDelta[u] (-4-(2 Sqrt[\[Rho]] (I4[0]+I\[Chi][0]))/t-2 t Sqrt[\[Rho]] (I4[0]+I\[Chi][0])+(10 (1+t^2) Log[t])/(-1+t^2)+6 Log[\[Rho]])+(-8+(4 (1+t^2) Sqrt[\[Rho]] I1[u])/t) PDist[1/u])+2 (-((2 t^4 u Sqrt[\[Rho]] HeavisideTheta[u] (((t-Sqrt[\[Rho]])^3 (-1+t Sqrt[\[Rho]])^3)/t^3-(-1+u+\[Rho])^2 (-1+3 u+3 \[Rho])+((t-Sqrt[\[Rho]])^2 (-1+t Sqrt[\[Rho]])^2 (3+5 u+5 \[Rho]))/t^2+((t-Sqrt[\[Rho]]) (-1+t Sqrt[\[Rho]]) (3+u^2+2 u \[Rho]+\[Rho]^2))/t+(2 (u+\[Rho])^2 (2 t (-3+u) Sqrt[\[Rho]]+2 t^3 (-3+u) Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho]+t^2 (6-4 u+u^2+4 \[Rho])) I1[u])/t^2))/((u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])^2))+(4 t DiracDelta[u] Log[t])/(-1+t^2)) Re[CVL Conjugate[CVR]])+1/(6 mb^3 t) ((mb (6 t (\[Mu]2G-\[Mu]2\[Pi])+(-5 \[Mu]2G+3 \[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (-5 \[Mu]2G+3 \[Mu]2\[Pi]) Sqrt[\[Rho]])-6 t (\[Rho]3D+\[Rho]3LS)+Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)+t^2 Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)) Abs[CVL]^2+(mb (6 t (\[Mu]2G-\[Mu]2\[Pi])+(-5 \[Mu]2G+3 \[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (-5 \[Mu]2G+3 \[Mu]2\[Pi]) Sqrt[\[Rho]])-6 t (\[Rho]3D+\[Rho]3LS)+Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)+t^2 Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)) Abs[CVR]^2+4 t Sqrt[\[Rho]] (mb \[Mu]2G+\[Rho]3D) (CVR Conjugate[CVL]+CVL Conjugate[CVR])) Derivative[1][DiracDelta][u]+1/(6 mb^3 t^2) ((mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+(-1+t^2)^2 \[Rho] \[Rho]3D-2 t^2 \[Rho]3LS+4 t (1+t^2) Sqrt[\[Rho]] \[Rho]3LS-(1+4 t^2+t^4) \[Rho] \[Rho]3LS) Abs[CVL]^2+(mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+(-1+t^2)^2 \[Rho] \[Rho]3D-2 t^2 \[Rho]3LS+4 t (1+t^2) Sqrt[\[Rho]] \[Rho]3LS-(1+4 t^2+t^4) \[Rho] \[Rho]3LS) Abs[CVR]^2+2 t (-2 t+Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]) Sqrt[\[Rho]] \[Rho]3LS (CVR Conjugate[CVL]+CVL Conjugate[CVR])) (Derivative[2][DiracDelta])[u]-((-1+t^2)^2 (1+t^2) \[Rho]^(3/2) \[Rho]3D (Abs[CVL]^2+Abs[CVR]^2) \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u])/(18 mb^3 t^3);

w[3]=-(((6 mb^3+5 mb \[Mu]2G-3 mb \[Mu]2\[Pi]-\[Rho]3D-3 \[Rho]3LS) (Abs[CVL]^2-Abs[CVR]^2) DiracDelta[u])/(12 mb^3))+as (Abs[CVL]^2 (-((HeavisideTheta[u] (u \[Rho]+t^4 u \[Rho]+2 t Sqrt[\[Rho]] (6 u^2+9 u \[Rho]+4 \[Rho]^2)+2 t^3 Sqrt[\[Rho]] (6 u^2+9 u \[Rho]+4 \[Rho]^2)-t^2 (-7 u^3-10 u^2 (-2+\[Rho])+2 u (17-2 \[Rho]) \[Rho]+16 \[Rho]^2)+2 t (t (-6 u+u^2-8 \[Rho])+(4+u) Sqrt[\[Rho]]+t^2 (4+u) Sqrt[\[Rho]]) (u+\[Rho])^2 I1[u]))/(2 (u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])))+1/(2 t (-1+t^2) (t-Sqrt[\[Rho]]) (-1+t Sqrt[\[Rho]])) DiracDelta[u] (-2 t (5 Sqrt[\[Rho]]+6 t^2 Sqrt[\[Rho]]+5 t^4 Sqrt[\[Rho]]-4 t (1+\[Rho])-4 t^3 (1+\[Rho])) Log[t]+(-1+t^2) (2 (Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]-t (1+\[Rho])) (2 t+Sqrt[\[Rho]] (I4[0]+I\[Chi][0])+t^2 Sqrt[\[Rho]] (I4[0]+I\[Chi][0]))+t (-6 Sqrt[\[Rho]]-6 t^2 Sqrt[\[Rho]]+t (5+7 \[Rho])) Log[\[Rho]]))+(4-(2 (1+t^2) Sqrt[\[Rho]] I1[u])/t) PDist[1/u])+Abs[CVR]^2 ((HeavisideTheta[u] (u \[Rho]+t^4 u \[Rho]+2 t Sqrt[\[Rho]] (6 u^2+9 u \[Rho]+4 \[Rho]^2)+2 t^3 Sqrt[\[Rho]] (6 u^2+9 u \[Rho]+4 \[Rho]^2)+t^2 (7 u^3+10 u^2 (-2+\[Rho])-16 \[Rho]^2+2 u \[Rho] (-17+2 \[Rho]))+2 t (t (-6 u+u^2-8 \[Rho])+(4+u) Sqrt[\[Rho]]+t^2 (4+u) Sqrt[\[Rho]]) (u+\[Rho])^2 I1[u]))/(2 (u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho]))+1/(2 t (-1+t^2) (t-Sqrt[\[Rho]]) (-1+t Sqrt[\[Rho]])) DiracDelta[u] (2 t (5 Sqrt[\[Rho]]+6 t^2 Sqrt[\[Rho]]+5 t^4 Sqrt[\[Rho]]-4 t (1+\[Rho])-4 t^3 (1+\[Rho])) Log[t]-(-1+t^2) (2 (Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]-t (1+\[Rho])) (2 t+Sqrt[\[Rho]] (I4[0]+I\[Chi][0])+t^2 Sqrt[\[Rho]] (I4[0]+I\[Chi][0]))+t (-6 Sqrt[\[Rho]]-6 t^2 Sqrt[\[Rho]]+t (5+7 \[Rho])) Log[\[Rho]]))+(-4+(2 (1+t^2) Sqrt[\[Rho]] I1[u])/t) PDist[1/u]))+1/(12 mb^3 t) (mb (2 t (\[Mu]2G+\[Mu]2\[Pi])+(5 \[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]])+Sqrt[\[Rho]] (\[Rho]3D-5 \[Rho]3LS)+t^2 Sqrt[\[Rho]] (\[Rho]3D-5 \[Rho]3LS)-2 t (\[Rho]3D-\[Rho]3LS)) (Abs[CVL]^2-Abs[CVR]^2) Derivative[1][DiracDelta][u]-1/(12 mb^3 t^2) (mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]-2 t Sqrt[\[Rho]] \[Rho]3D-2 t^3 Sqrt[\[Rho]] \[Rho]3D+\[Rho] (2 \[Rho]3D-\[Rho]3LS)+t^4 \[Rho] (2 \[Rho]3D-\[Rho]3LS)-2 t^2 \[Rho] \[Rho]3LS) (Abs[CVL]^2-Abs[CVR]^2) (Derivative[2][DiracDelta])[u]+((-1+t^2)^2 (1+t^2) \[Rho]^(3/2) \[Rho]3D (Abs[CVL]^2-Abs[CVR]^2) \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u])/(36 mb^3 t^3);

w[4]=as (Abs[CVL]^2 ((t HeavisideTheta[u] (u \[Rho]^(3/2) (u+2 \[Rho])+t^6 u \[Rho]^(3/2) (u+2 \[Rho])+t^2 u Sqrt[\[Rho]] (3 u^3+6 u^2 (-7+\[Rho])-79 u \[Rho]-34 \[Rho]^2)+t^4 u Sqrt[\[Rho]] (3 u^3+6 u^2 (-7+\[Rho])-79 u \[Rho]-34 \[Rho]^2)+t^3 (u^5+u^3 (16-38 \[Rho])+2 u^4 (-10+\[Rho])+4 u^2 (13-3 \[Rho]) \[Rho]+68 u \[Rho]^2+32 \[Rho]^3)+t \[Rho] (3 u^3-38 u \[Rho]-16 \[Rho]^2+u^2 (-22+6 \[Rho]))+t^5 \[Rho] (3 u^3-38 u \[Rho]-16 \[Rho]^2+u^2 (-22+6 \[Rho]))+4 (u+\[Rho])^2 (t^2 (u+4 u^2-2 \[Rho]) Sqrt[\[Rho]]+t^4 (u+4 u^2-2 \[Rho]) Sqrt[\[Rho]]+5 t u \[Rho]+5 t^5 u \[Rho]+2 \[Rho]^(3/2)+2 t^6 \[Rho]^(3/2)+t^3 u (2 u+u^2+6 \[Rho])) I1[u]))/((u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])^2)-(t DiracDelta[u] (2 (2 Sqrt[\[Rho]]+2 t^4 Sqrt[\[Rho]]+4 t^2 Sqrt[\[Rho]] (1+\[Rho])-t (1+5 \[Rho])-t^3 (1+5 \[Rho])) Log[t]+(-1+t^2) (2 (t-Sqrt[\[Rho]]-t^2 Sqrt[\[Rho]]+t \[Rho])+(-t+2 Sqrt[\[Rho]]+2 t^2 Sqrt[\[Rho]]-3 t \[Rho]) Log[\[Rho]])))/((-1+t^2) (t-Sqrt[\[Rho]])^2 (-1+t Sqrt[\[Rho]])^2))+Abs[CVR]^2 ((t HeavisideTheta[u] (u \[Rho]^(3/2) (u+2 \[Rho])+t^6 u \[Rho]^(3/2) (u+2 \[Rho])+t^2 u Sqrt[\[Rho]] (3 u^3+6 u^2 (-7+\[Rho])-79 u \[Rho]-34 \[Rho]^2)+t^4 u Sqrt[\[Rho]] (3 u^3+6 u^2 (-7+\[Rho])-79 u \[Rho]-34 \[Rho]^2)+t^3 (u^5+u^3 (16-38 \[Rho])+2 u^4 (-10+\[Rho])+4 u^2 (13-3 \[Rho]) \[Rho]+68 u \[Rho]^2+32 \[Rho]^3)+t \[Rho] (3 u^3-38 u \[Rho]-16 \[Rho]^2+u^2 (-22+6 \[Rho]))+t^5 \[Rho] (3 u^3-38 u \[Rho]-16 \[Rho]^2+u^2 (-22+6 \[Rho]))+4 (u+\[Rho])^2 (t^2 (u+4 u^2-2 \[Rho]) Sqrt[\[Rho]]+t^4 (u+4 u^2-2 \[Rho]) Sqrt[\[Rho]]+5 t u \[Rho]+5 t^5 u \[Rho]+2 \[Rho]^(3/2)+2 t^6 \[Rho]^(3/2)+t^3 u (2 u+u^2+6 \[Rho])) I1[u]))/((u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])^2)-(t DiracDelta[u] (2 (2 Sqrt[\[Rho]]+2 t^4 Sqrt[\[Rho]]+4 t^2 Sqrt[\[Rho]] (1+\[Rho])-t (1+5 \[Rho])-t^3 (1+5 \[Rho])) Log[t]+(-1+t^2) (2 (t-Sqrt[\[Rho]]-t^2 Sqrt[\[Rho]]+t \[Rho])+(-t+2 Sqrt[\[Rho]]+2 t^2 Sqrt[\[Rho]]-3 t \[Rho]) Log[\[Rho]])))/((-1+t^2) (t-Sqrt[\[Rho]])^2 (-1+t Sqrt[\[Rho]])^2))+2 (-((2 t u Sqrt[\[Rho]] HeavisideTheta[u] (t^3 u (-10 u+u^2-4 \[Rho])+t^2 (-10 u+3 u^2-7 \[Rho]) Sqrt[\[Rho]]+t^4 (-10 u+3 u^2-7 \[Rho]) Sqrt[\[Rho]]+3 t u \[Rho]+3 t^5 u \[Rho]+\[Rho]^(3/2)+t^6 \[Rho]^(3/2)+12 t^3 (u+\[Rho])^2 I1[u]))/((u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])^2))+(t DiracDelta[u] (2 (2 t^2-2 t Sqrt[\[Rho]]-2 t^3 Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho]) Log[t]-(-1+t^2) Sqrt[\[Rho]] (2 (Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]-t (1+\[Rho]))+(-2 t+Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]) Log[\[Rho]])))/((-1+t^2) (t-Sqrt[\[Rho]])^2 (-1+t Sqrt[\[Rho]])^2)) Re[CVL Conjugate[CVR]])+((2 mb (\[Mu]2G-\[Mu]2\[Pi])-3 (\[Rho]3D+\[Rho]3LS)) (Abs[CVL]^2+Abs[CVR]^2) Derivative[1][DiracDelta][u])/(3 mb^3)+((-t \[Rho]3LS+(1+t^2) Sqrt[\[Rho]] (\[Rho]3D+\[Rho]3LS)) (Abs[CVL]^2+Abs[CVR]^2) (Derivative[2][DiracDelta])[u])/(3 mb^3 t);

w[5]=-(((6 mb^3+5 mb \[Mu]2G-3 mb \[Mu]2\[Pi]-\[Rho]3D-3 \[Rho]3LS) (Abs[CVL]^2+Abs[CVR]^2) DiracDelta[u])/(12 mb^3))+as (Abs[CVL]^2 (-((HeavisideTheta[u] (u \[Rho]^2+t^8 u \[Rho]^2+2 t \[Rho]^(3/2) (3 u+2 \[Rho])^2+2 t^7 \[Rho]^(3/2) (3 u+2 \[Rho])^2-2 t^2 \[Rho] (-21 u^3+u^2 (34-31 \[Rho])+2 u (28-5 \[Rho]) \[Rho]+24 \[Rho]^2)-2 t^6 \[Rho] (-21 u^3+u^2 (34-31 \[Rho])+2 u (28-5 \[Rho]) \[Rho]+24 \[Rho]^2)-2 t^3 Sqrt[\[Rho]] (-17 u^4+u^3 (54-26 \[Rho])+u^2 (87-8 \[Rho]) \[Rho]+40 u \[Rho]^2+4 \[Rho]^3)-2 t^5 Sqrt[\[Rho]] (-17 u^4+u^3 (54-26 \[Rho])+u^2 (87-8 \[Rho]) \[Rho]+40 u \[Rho]^2+4 \[Rho]^3)+t^4 (9 u^5+96 \[Rho]^3+6 u \[Rho]^2 (45+4 \[Rho])+2 u^4 (-20+7 \[Rho])+4 u^2 \[Rho] (70+13 \[Rho])+4 u^3 (28-3 \[Rho]+\[Rho]^2))+2 t (u+\[Rho])^2 (t (8 u+3 u^2-8 \[Rho]) \[Rho]+t^5 (8 u+3 u^2-8 \[Rho]) \[Rho]+(12+u) \[Rho]^(3/2)+t^6 (12+u) \[Rho]^(3/2)+t^3 (-14 u^3+u^4+u^2 (16-6 \[Rho])+40 u \[Rho]+16 \[Rho]^2)-t^2 Sqrt[\[Rho]] (18 u^2-3 u^3+12 \[Rho]+u (12+17 \[Rho]))-t^4 Sqrt[\[Rho]] (18 u^2-3 u^3+12 \[Rho]+u (12+17 \[Rho]))) I1[u]))/(2 (u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])^2))+1/(2 t (-1+t^2) (t-Sqrt[\[Rho]])^2 (-1+t Sqrt[\[Rho]])^2) DiracDelta[u] (-2 t (5 \[Rho]+5 t^6 \[Rho]-20 t^3 Sqrt[\[Rho]] (1+\[Rho])-4 t Sqrt[\[Rho]] (3+2 \[Rho])-4 t^5 Sqrt[\[Rho]] (3+2 \[Rho])+t^2 (6+25 \[Rho]+4 \[Rho]^2)+t^4 (6+25 \[Rho]+4 \[Rho]^2)) Log[t]+(-1+t^2) (2 (Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]-t (1+\[Rho])) (\[Rho] (I4[0]+I\[Chi][0])+t^4 \[Rho] (I4[0]+I\[Chi][0])-t Sqrt[\[Rho]] (-2+(1+\[Rho]) I4[0]+I\[Chi][0]+\[Rho] I\[Chi][0])-t^3 Sqrt[\[Rho]] (-2+(1+\[Rho]) I4[0]+I\[Chi][0]+\[Rho] I\[Chi][0])+t^2 (-3+\[Rho] (-1+2 I4[0]+2 I\[Chi][0])))+t (-6 \[Rho]-6 t^4 \[Rho]+14 t Sqrt[\[Rho]] (1+\[Rho])+14 t^3 Sqrt[\[Rho]] (1+\[Rho])-t^2 (7+30 \[Rho]+7 \[Rho]^2)) Log[\[Rho]]))+(4-(2 (1+t^2) Sqrt[\[Rho]] I1[u])/t) PDist[1/u])+Abs[CVR]^2 (-((HeavisideTheta[u] (u \[Rho]^2+t^8 u \[Rho]^2+2 t \[Rho]^(3/2) (3 u+2 \[Rho])^2+2 t^7 \[Rho]^(3/2) (3 u+2 \[Rho])^2-2 t^2 \[Rho] (-21 u^3+u^2 (34-31 \[Rho])+2 u (28-5 \[Rho]) \[Rho]+24 \[Rho]^2)-2 t^6 \[Rho] (-21 u^3+u^2 (34-31 \[Rho])+2 u (28-5 \[Rho]) \[Rho]+24 \[Rho]^2)-2 t^3 Sqrt[\[Rho]] (-17 u^4+u^3 (54-26 \[Rho])+u^2 (87-8 \[Rho]) \[Rho]+40 u \[Rho]^2+4 \[Rho]^3)-2 t^5 Sqrt[\[Rho]] (-17 u^4+u^3 (54-26 \[Rho])+u^2 (87-8 \[Rho]) \[Rho]+40 u \[Rho]^2+4 \[Rho]^3)+t^4 (9 u^5+96 \[Rho]^3+6 u \[Rho]^2 (45+4 \[Rho])+2 u^4 (-20+7 \[Rho])+4 u^2 \[Rho] (70+13 \[Rho])+4 u^3 (28-3 \[Rho]+\[Rho]^2))+2 t (u+\[Rho])^2 (t (8 u+3 u^2-8 \[Rho]) \[Rho]+t^5 (8 u+3 u^2-8 \[Rho]) \[Rho]+(12+u) \[Rho]^(3/2)+t^6 (12+u) \[Rho]^(3/2)+t^3 (-14 u^3+u^4+u^2 (16-6 \[Rho])+40 u \[Rho]+16 \[Rho]^2)-t^2 Sqrt[\[Rho]] (18 u^2-3 u^3+12 \[Rho]+u (12+17 \[Rho]))-t^4 Sqrt[\[Rho]] (18 u^2-3 u^3+12 \[Rho]+u (12+17 \[Rho]))) I1[u]))/(2 (u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])^2))+1/(2 t (-1+t^2) (t-Sqrt[\[Rho]])^2 (-1+t Sqrt[\[Rho]])^2) DiracDelta[u] (-2 t (5 \[Rho]+5 t^6 \[Rho]-20 t^3 Sqrt[\[Rho]] (1+\[Rho])-4 t Sqrt[\[Rho]] (3+2 \[Rho])-4 t^5 Sqrt[\[Rho]] (3+2 \[Rho])+t^2 (6+25 \[Rho]+4 \[Rho]^2)+t^4 (6+25 \[Rho]+4 \[Rho]^2)) Log[t]+(-1+t^2) (2 (Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]-t (1+\[Rho])) (\[Rho] (I4[0]+I\[Chi][0])+t^4 \[Rho] (I4[0]+I\[Chi][0])-t Sqrt[\[Rho]] (-2+(1+\[Rho]) I4[0]+I\[Chi][0]+\[Rho] I\[Chi][0])-t^3 Sqrt[\[Rho]] (-2+(1+\[Rho]) I4[0]+I\[Chi][0]+\[Rho] I\[Chi][0])+t^2 (-3+\[Rho] (-1+2 I4[0]+2 I\[Chi][0])))+t (-6 \[Rho]-6 t^4 \[Rho]+14 t Sqrt[\[Rho]] (1+\[Rho])+14 t^3 Sqrt[\[Rho]] (1+\[Rho])-t^2 (7+30 \[Rho]+7 \[Rho]^2)) Log[\[Rho]]))+(4-(2 (1+t^2) Sqrt[\[Rho]] I1[u])/t) PDist[1/u])+2 ((2 t u Sqrt[\[Rho]] HeavisideTheta[u] (t^2 (5 u^2+2 u (-5+\[Rho])-7 \[Rho]) Sqrt[\[Rho]]+t^4 (5 u^2+2 u (-5+\[Rho])-7 \[Rho]) Sqrt[\[Rho]]+\[Rho]^(3/2)+t^6 \[Rho]^(3/2)+t \[Rho] (4 u+\[Rho])+t^5 \[Rho] (4 u+\[Rho])+t^3 (2 u^3+u^2 (-2+\[Rho])+14 u \[Rho]+10 \[Rho]^2)-6 t^2 (t (-2+u)+Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]) (u+\[Rho])^2 I1[u]))/((u+\[Rho])^2 (t^2 (-4 u+u^2-2 \[Rho])+2 t u Sqrt[\[Rho]]+2 t^3 u Sqrt[\[Rho]]+\[Rho]+t^4 \[Rho])^2)+(t DiracDelta[u] (-2 (-2 t+Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]) Log[t]+(-1+t^2) Sqrt[\[Rho]] Log[\[Rho]]))/((-1+t^2) (t-Sqrt[\[Rho]]) (-1+t Sqrt[\[Rho]]))) Re[CVL Conjugate[CVR]])+1/(12 mb^3 t) (mb (-10 t (\[Mu]2G-\[Mu]2\[Pi])+(5 \[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]])+Sqrt[\[Rho]] (\[Rho]3D-5 \[Rho]3LS)+t^2 Sqrt[\[Rho]] (\[Rho]3D-5 \[Rho]3LS)+2 t (3 \[Rho]3D+7 \[Rho]3LS)) (Abs[CVL]^2+Abs[CVR]^2) Derivative[1][DiracDelta][u]-1/(12 mb^3 t^2) ((mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+\[Rho] (2 \[Rho]3D-\[Rho]3LS)+t^4 \[Rho] (2 \[Rho]3D-\[Rho]3LS)-2 t^2 (2+\[Rho]) \[Rho]3LS+2 t Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)+2 t^3 Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)) Abs[CVL]^2+(mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+\[Rho] (2 \[Rho]3D-\[Rho]3LS)+t^4 \[Rho] (2 \[Rho]3D-\[Rho]3LS)-2 t^2 (2+\[Rho]) \[Rho]3LS+2 t Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)+2 t^3 Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)) Abs[CVR]^2-4 t^2 Sqrt[\[Rho]] \[Rho]3LS (CVR Conjugate[CVL]+CVL Conjugate[CVR])) (Derivative[2][DiracDelta])[u]+((-1+t^2)^2 (1+t^2) \[Rho]^(3/2) \[Rho]3D (Abs[CVL]^2+Abs[CVR]^2) \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u])/(36 mb^3 t^3);

w[6]=2 Abs[CT]^2 DiracDelta[u]-1/(3 mb^3 t) (mb (-2 t (\[Mu]2G-3 \[Mu]2\[Pi])+(5 \[Mu]2G-3 \[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G-3 \[Mu]2\[Pi]) Sqrt[\[Rho]])+2 t (3 \[Rho]3D+\[Rho]3LS)-Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)-t^2 Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)) Abs[CT]^2 Derivative[1][DiracDelta][u]+((mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+(-1+t^2)^2 \[Rho] \[Rho]3D+2 t^2 \[Rho]3LS-(1+t^4) \[Rho] \[Rho]3LS) Abs[CT]^2 (Derivative[2][DiracDelta])[u])/(3 mb^3 t^2)-((-1+t^2)^2 (1+t^2) \[Rho]^(3/2) \[Rho]3D Abs[CT]^2 \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u])/(9 mb^3 t^3);

w[7]=(2 (2 mb (\[Mu]2G-\[Mu]2\[Pi])-3 (\[Rho]3D+\[Rho]3LS)) Abs[CT]^2 Derivative[1][DiracDelta][u])/(3 mb^3)+(2 (t \[Rho]3LS+(1+t^2) Sqrt[\[Rho]] (\[Rho]3D+\[Rho]3LS)) Abs[CT]^2 (Derivative[2][DiracDelta])[u])/(3 mb^3 t);

w[8]=-(((6 mb^3+5 mb \[Mu]2G-3 mb \[Mu]2\[Pi]-\[Rho]3D-3 \[Rho]3LS) Abs[CT]^2 DiracDelta[u])/(6 mb^3))+1/(6 mb^3 t) (mb (t (-6 \[Mu]2G+10 \[Mu]2\[Pi])+(5 \[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]])+Sqrt[\[Rho]] (\[Rho]3D-5 \[Rho]3LS)+t^2 Sqrt[\[Rho]] (\[Rho]3D-5 \[Rho]3LS)+6 t (\[Rho]3D+\[Rho]3LS)) Abs[CT]^2 Derivative[1][DiracDelta][u]-1/(6 mb^3 t^2) (mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+\[Rho] (2 \[Rho]3D-\[Rho]3LS)+t^4 \[Rho] (2 \[Rho]3D-\[Rho]3LS)-2 t^2 (-2+\[Rho]) \[Rho]3LS+2 t Sqrt[\[Rho]] (\[Rho]3D+\[Rho]3LS)+2 t^3 Sqrt[\[Rho]] (\[Rho]3D+\[Rho]3LS)) Abs[CT]^2 (Derivative[2][DiracDelta])[u]+((-1+t^2)^2 (1+t^2) \[Rho]^(3/2) \[Rho]3D Abs[CT]^2 \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u])/(18 mb^3 t^3);

w[9]=-(1/(6 mb^3))(3 mb^3+3 mb \[Mu]2G-2 mb \[Mu]2\[Pi]-2 \[Rho]3D-3 \[Rho]3LS) ((CP+CS) Conjugate[CVL]+(-CP+CS) Conjugate[CVR]) DiracDelta[u]+1/(12 mb^3 t) ((CS (mb (-2 t (\[Mu]2G-\[Mu]2\[Pi]) (1+2 Sqrt[\[Rho]])+(3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]])+4 t \[Rho]3LS+3 Sqrt[\[Rho]] ((1+t)^2 \[Rho]3D-(-1+t)^2 \[Rho]3LS))+CP (mb (2 t (\[Mu]2G-\[Mu]2\[Pi]) (-1+2 Sqrt[\[Rho]])+(3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]])+4 t \[Rho]3LS+3 Sqrt[\[Rho]] ((-1+t)^2 \[Rho]3D-(1+t)^2 \[Rho]3LS))) Conjugate[CVL]+(CS (mb (-2 t (\[Mu]2G-\[Mu]2\[Pi]) (1+2 Sqrt[\[Rho]])+(3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]])+4 t \[Rho]3LS+3 Sqrt[\[Rho]] ((1+t)^2 \[Rho]3D-(-1+t)^2 \[Rho]3LS))-CP (mb (2 t (\[Mu]2G-\[Mu]2\[Pi]) (-1+2 Sqrt[\[Rho]])+(3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]])+4 t \[Rho]3LS+3 Sqrt[\[Rho]] ((-1+t)^2 \[Rho]3D-(1+t)^2 \[Rho]3LS))) Conjugate[CVR]) Derivative[1][DiracDelta][u]+1/(12 mb^3 t^2) (-((CS (mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+3 \[Rho] \[Rho]3D+3 t^4 \[Rho] \[Rho]3D+2 t^2 (\[Rho] \[Rho]3D-2 Sqrt[\[Rho]] \[Rho]3LS)+2 t (-Sqrt[\[Rho]] \[Rho]3D+\[Rho] (\[Rho]3D+\[Rho]3LS))+2 t^3 (-Sqrt[\[Rho]] \[Rho]3D+\[Rho] (\[Rho]3D+\[Rho]3LS)))+CP (mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+3 \[Rho] \[Rho]3D+3 t^4 \[Rho] \[Rho]3D+2 t^2 (\[Rho] \[Rho]3D+2 Sqrt[\[Rho]] \[Rho]3LS)-2 t (Sqrt[\[Rho]] \[Rho]3D+\[Rho] (\[Rho]3D+\[Rho]3LS))-2 t^3 (Sqrt[\[Rho]] \[Rho]3D+\[Rho] (\[Rho]3D+\[Rho]3LS)))) Conjugate[CVL])+(-CS (mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+3 \[Rho] \[Rho]3D+3 t^4 \[Rho] \[Rho]3D+2 t^2 (\[Rho] \[Rho]3D-2 Sqrt[\[Rho]] \[Rho]3LS)+2 t (-Sqrt[\[Rho]] \[Rho]3D+\[Rho] (\[Rho]3D+\[Rho]3LS))+2 t^3 (-Sqrt[\[Rho]] \[Rho]3D+\[Rho] (\[Rho]3D+\[Rho]3LS)))+CP (mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+3 \[Rho] \[Rho]3D+3 t^4 \[Rho] \[Rho]3D+2 t^2 (\[Rho] \[Rho]3D+2 Sqrt[\[Rho]] \[Rho]3LS)-2 t (Sqrt[\[Rho]] \[Rho]3D+\[Rho] (\[Rho]3D+\[Rho]3LS))-2 t^3 (Sqrt[\[Rho]] \[Rho]3D+\[Rho] (\[Rho]3D+\[Rho]3LS)))) Conjugate[CVR]) (Derivative[2][DiracDelta])[u]+1/(36 mb^3 t^3) (-1+t^2)^2 (1+t^2) \[Rho]^(3/2) \[Rho]3D ((CP+CS) Conjugate[CVL]+(-CP+CS) Conjugate[CVR]) \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u];

w[10]=1/(12 mb^3) ((CP (-6 mb^3 (-1+Sqrt[\[Rho]])+mb (\[Mu]2G+3 \[Mu]2\[Pi] (-1+Sqrt[\[Rho]])-5 \[Mu]2G Sqrt[\[Rho]])+(-5+Sqrt[\[Rho]]) \[Rho]3D+3 (-1+Sqrt[\[Rho]]) \[Rho]3LS)+CS (6 mb^3 (1+Sqrt[\[Rho]])+mb (\[Mu]2G-3 \[Mu]2\[Pi] (1+Sqrt[\[Rho]])+5 \[Mu]2G Sqrt[\[Rho]])-(5+Sqrt[\[Rho]]) \[Rho]3D-3 (1+Sqrt[\[Rho]]) \[Rho]3LS)) Conjugate[CVL]+(CP (6 mb^3 (-1+Sqrt[\[Rho]])-mb (\[Mu]2G+3 \[Mu]2\[Pi] (-1+Sqrt[\[Rho]])-5 \[Mu]2G Sqrt[\[Rho]])-(-5+Sqrt[\[Rho]]) \[Rho]3D-3 (-1+Sqrt[\[Rho]]) \[Rho]3LS)+CS (6 mb^3 (1+Sqrt[\[Rho]])+mb (\[Mu]2G-3 \[Mu]2\[Pi] (1+Sqrt[\[Rho]])+5 \[Mu]2G Sqrt[\[Rho]])-(5+Sqrt[\[Rho]]) \[Rho]3D-3 (1+Sqrt[\[Rho]]) \[Rho]3LS)) Conjugate[CVR]) DiracDelta[u]+1/(12 mb^3 t) (-2 t+Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]]) ((CP (mb (\[Mu]2\[Pi]+\[Mu]2G (-1+5 Sqrt[\[Rho]])-\[Mu]2\[Pi] Sqrt[\[Rho]])+(3+Sqrt[\[Rho]]) \[Rho]3D+\[Rho]3LS-5 Sqrt[\[Rho]] \[Rho]3LS)+CS (mb (-\[Mu]2G+\[Mu]2\[Pi]-5 \[Mu]2G Sqrt[\[Rho]]+\[Mu]2\[Pi] Sqrt[\[Rho]])-(-3+Sqrt[\[Rho]]) \[Rho]3D+\[Rho]3LS+5 Sqrt[\[Rho]] \[Rho]3LS)) Conjugate[CVL]+(-CP (mb (\[Mu]2\[Pi]+\[Mu]2G (-1+5 Sqrt[\[Rho]])-\[Mu]2\[Pi] Sqrt[\[Rho]])+(3+Sqrt[\[Rho]]) \[Rho]3D+\[Rho]3LS-5 Sqrt[\[Rho]] \[Rho]3LS)+CS (mb (-\[Mu]2G+\[Mu]2\[Pi]-5 \[Mu]2G Sqrt[\[Rho]]+\[Mu]2\[Pi] Sqrt[\[Rho]])-(-3+Sqrt[\[Rho]]) \[Rho]3D+\[Rho]3LS+5 Sqrt[\[Rho]] \[Rho]3LS)) Conjugate[CVR]) Derivative[1][DiracDelta][u]+1/(12 mb^3 t^2) ((CP (-mb (-1+t^2)^2 \[Mu]2\[Pi] (-1+Sqrt[\[Rho]]) \[Rho]+2 t^2 Sqrt[\[Rho]] (2-Sqrt[\[Rho]]+\[Rho]) \[Rho]3LS+\[Rho] (2 \[Rho]3D-2 Sqrt[\[Rho]] \[Rho]3D+\[Rho]3LS+Sqrt[\[Rho]] \[Rho]3LS)+t^4 \[Rho] (2 \[Rho]3D-2 Sqrt[\[Rho]] \[Rho]3D+\[Rho]3LS+Sqrt[\[Rho]] \[Rho]3LS)+2 t (-Sqrt[\[Rho]] \[Rho]3D+\[Rho] \[Rho]3D-2 \[Rho] \[Rho]3LS)+2 t^3 (-Sqrt[\[Rho]] \[Rho]3D+\[Rho] \[Rho]3D-2 \[Rho] \[Rho]3LS))+CS Sqrt[\[Rho]] (mb (-1+t^2)^2 \[Mu]2\[Pi] (1+Sqrt[\[Rho]]) Sqrt[\[Rho]]+2 Sqrt[\[Rho]] \[Rho]3D+2 \[Rho] \[Rho]3D+Sqrt[\[Rho]] \[Rho]3LS-\[Rho] \[Rho]3LS-2 t^2 (2+Sqrt[\[Rho]]+\[Rho]) \[Rho]3LS-2 t (\[Rho]3D+Sqrt[\[Rho]] \[Rho]3D-2 Sqrt[\[Rho]] \[Rho]3LS)-2 t^3 (\[Rho]3D+Sqrt[\[Rho]] \[Rho]3D-2 Sqrt[\[Rho]] \[Rho]3LS)+t^4 (\[Rho] (2 \[Rho]3D-\[Rho]3LS)+Sqrt[\[Rho]] (2 \[Rho]3D+\[Rho]3LS)))) Conjugate[CVL]+Sqrt[\[Rho]] (CP (mb (-1+t^2)^2 \[Mu]2\[Pi] (-1+Sqrt[\[Rho]]) Sqrt[\[Rho]]-2 Sqrt[\[Rho]] \[Rho]3D+2 \[Rho] \[Rho]3D-Sqrt[\[Rho]] \[Rho]3LS-\[Rho] \[Rho]3LS-2 t^2 (2-Sqrt[\[Rho]]+\[Rho]) \[Rho]3LS+t (-2 (-1+Sqrt[\[Rho]]) \[Rho]3D+4 Sqrt[\[Rho]] \[Rho]3LS)+t^3 (-2 (-1+Sqrt[\[Rho]]) \[Rho]3D+4 Sqrt[\[Rho]] \[Rho]3LS)+t^4 (\[Rho] (2 \[Rho]3D-\[Rho]3LS)-Sqrt[\[Rho]] (2 \[Rho]3D+\[Rho]3LS)))+CS (mb (-1+t^2)^2 \[Mu]2\[Pi] (1+Sqrt[\[Rho]]) Sqrt[\[Rho]]+2 Sqrt[\[Rho]] \[Rho]3D+2 \[Rho] \[Rho]3D+Sqrt[\[Rho]] \[Rho]3LS-\[Rho] \[Rho]3LS-2 t^2 (2+Sqrt[\[Rho]]+\[Rho]) \[Rho]3LS-2 t (\[Rho]3D+Sqrt[\[Rho]] \[Rho]3D-2 Sqrt[\[Rho]] \[Rho]3LS)-2 t^3 (\[Rho]3D+Sqrt[\[Rho]] \[Rho]3D-2 Sqrt[\[Rho]] \[Rho]3LS)+t^4 (\[Rho] (2 \[Rho]3D-\[Rho]3LS)+Sqrt[\[Rho]] (2 \[Rho]3D+\[Rho]3LS)))) Conjugate[CVR]) (Derivative[2][DiracDelta])[u]+1/(36 mb^3 t^3) (-1+t^2)^2 (1+t^2) \[Rho]^(3/2) \[Rho]3D ((CP (-1+Sqrt[\[Rho]])-CS (1+Sqrt[\[Rho]])) Conjugate[CVL]-(CP (-1+Sqrt[\[Rho]])+CS (1+Sqrt[\[Rho]])) Conjugate[CVR]) \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u];

w[11]=((CP-CS) (6 mb^3+5 mb \[Mu]2G-3 mb \[Mu]2\[Pi]-\[Rho]3D-3 \[Rho]3LS) Conjugate[CT] DiracDelta[u])/(6 mb^3)-1/(6 mb^3 t) (CP-CS) (mb (-2 t (\[Mu]2G-\[Mu]2\[Pi])+(5 \[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (5 \[Mu]2G-\[Mu]2\[Pi]) Sqrt[\[Rho]])+Sqrt[\[Rho]] (\[Rho]3D-5 \[Rho]3LS)+t^2 Sqrt[\[Rho]] (\[Rho]3D-5 \[Rho]3LS)-2 t (\[Rho]3D-\[Rho]3LS)) Conjugate[CT] Derivative[1][DiracDelta][u]+1/(6 mb^3 t^2) (CP (mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]-2 t Sqrt[\[Rho]] \[Rho]3D-2 t^3 Sqrt[\[Rho]] \[Rho]3D+\[Rho] (2 \[Rho]3D-\[Rho]3LS)+t^4 \[Rho] (2 \[Rho]3D-\[Rho]3LS)-2 t^2 (-2 Sqrt[\[Rho]]+\[Rho]) \[Rho]3LS)+CS (-mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+2 t Sqrt[\[Rho]] \[Rho]3D+2 t^3 Sqrt[\[Rho]] \[Rho]3D+2 t^2 (2 Sqrt[\[Rho]]+\[Rho]) \[Rho]3LS+\[Rho] (-2 \[Rho]3D+\[Rho]3LS)+t^4 \[Rho] (-2 \[Rho]3D+\[Rho]3LS))) Conjugate[CT] (Derivative[2][DiracDelta])[u]-((CP-CS) (-1+t^2)^2 (1+t^2) \[Rho]^(3/2) \[Rho]3D Conjugate[CT] \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u])/(18 mb^3 t^3);

w[12]=1/(6 mb^3) (3 CVR (2 mb^3+mb (\[Mu]2G-\[Mu]2\[Pi])-\[Rho]3D-\[Rho]3LS)+CVL Sqrt[\[Rho]] (-6 mb^3-5 mb \[Mu]2G+3 mb \[Mu]2\[Pi]+\[Rho]3D+3 \[Rho]3LS)) Conjugate[CT] DiracDelta[u]+1/(6 mb^3 t) (CVL (mb (2 t (-\[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+(5 \[Mu]2G-\[Mu]2\[Pi]) \[Rho]+t^2 (5 \[Mu]2G-\[Mu]2\[Pi]) \[Rho])+\[Rho] (\[Rho]3D-5 \[Rho]3LS)+t^2 \[Rho] (\[Rho]3D-5 \[Rho]3LS)-2 t Sqrt[\[Rho]] (\[Rho]3D-3 \[Rho]3LS))+CVR (mb (-2 t (\[Mu]2G+\[Mu]2\[Pi])+(-3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (-3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]])-2 t (\[Rho]3D-\[Rho]3LS)+Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS)+t^2 Sqrt[\[Rho]] (\[Rho]3D+3 \[Rho]3LS))) Conjugate[CT] Derivative[1][DiracDelta][u]+1/(6 mb^3 t^2) Sqrt[\[Rho]] (CVR mb (-1+t^2)^2 \[Mu]2\[Pi] Sqrt[\[Rho]]+2 CVR (-t-t^3+Sqrt[\[Rho]]+t^4 Sqrt[\[Rho]]) \[Rho]3D+CVL (-mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]+2 t Sqrt[\[Rho]] (\[Rho]3D-\[Rho]3LS)+2 t^3 Sqrt[\[Rho]] (\[Rho]3D-\[Rho]3LS)+2 t^2 \[Rho] \[Rho]3LS+\[Rho] (-2 \[Rho]3D+\[Rho]3LS)+t^4 \[Rho] (-2 \[Rho]3D+\[Rho]3LS))) Conjugate[CT] (Derivative[2][DiracDelta])[u]+((-1+t^2)^2 (1+t^2) (-CVR+CVL Sqrt[\[Rho]]) \[Rho]^(3/2) \[Rho]3D Conjugate[CT] \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u])/(18 mb^3 t^3);

w[13]=(CVR (-3 mb^3-3 mb \[Mu]2G+2 mb \[Mu]2\[Pi]+2 \[Rho]3D+3 \[Rho]3LS) Conjugate[CT] DiracDelta[u])/(3 mb^3)+1/(6 mb^3 t) (CVR (mb (2 t (\[Mu]2G+\[Mu]2\[Pi])+(3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]]+t^2 (3 \[Mu]2G+\[Mu]2\[Pi]) Sqrt[\[Rho]])-4 t \[Rho]3D+3 Sqrt[\[Rho]] (\[Rho]3D-\[Rho]3LS)+3 t^2 Sqrt[\[Rho]] (\[Rho]3D-\[Rho]3LS))+2 CVL t Sqrt[\[Rho]] (2 mb (\[Mu]2G-\[Mu]2\[Pi])-3 (\[Rho]3D+\[Rho]3LS))) Conjugate[CT] Derivative[1][DiracDelta][u]-1/(6 mb^3 t^2) (CVR (mb (-1+t^2)^2 \[Mu]2\[Pi] \[Rho]-2 t Sqrt[\[Rho]] \[Rho]3D-2 t^3 Sqrt[\[Rho]] \[Rho]3D+3 \[Rho] \[Rho]3D+2 t^2 \[Rho] \[Rho]3D+3 t^4 \[Rho] \[Rho]3D)-2 CVL t (1+t^2) \[Rho] (\[Rho]3D+\[Rho]3LS)) Conjugate[CT] (Derivative[2][DiracDelta])[u]+(CVR (-1+t^2)^2 (1+t^2) \[Rho]^(3/2) \[Rho]3D Conjugate[CT] \!\(\*SuperscriptBox[\(DiracDelta\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[u])/(18 mb^3 t^3);

w[14]=-((2 CVR (mb \[Mu]2G+\[Rho]3D) Conjugate[CT] Derivative[1][DiracDelta][u])/(3 mb^3))-((CVR (-2 t+Sqrt[\[Rho]]+t^2 Sqrt[\[Rho]])-2 CVL t Sqrt[\[Rho]]) \[Rho]3LS Conjugate[CT] (Derivative[2][DiracDelta])[u])/(3 mb^3 t);

w[15]=-((2 CVR \[Rho]3LS Conjugate[CT] (Derivative[2][DiracDelta])[u])/(3 mb^3));

